Improving Function Coverage with Munch: A Hybrid Fuzzing and Directed Symbolic Execution Approach

Fuzzing and symbolic execution are popular techniques for finding vulnerabilities and generating test-cases for programs. Fuzzing, a blackbox method that mutates seed input values, is generally incapable of generating diverse inputs that exercise all paths in the program. Due to the path-explosion problem and dependence on SMT solvers, symbolic execution may also not achieve high path coverage. A hybrid technique involving fuzzing and symbolic execution may achieve better function coverage than fuzzing or symbolic execution alone. In this paper, we present Munch, an open source framework implementing two hybrid techniques based on fuzzing and symbolic execution. We empirically show using nine large open-source programs that overall, Munch achieves higher (in-depth) function coverage than symbolic execution or fuzzing alone. Using metrics based on total analyses time and number of queries issued to the SMT solver, we also show that Munch is more efficient at achieving better function coverage.

==> code/level3.c <==
#include <stdio.h>
#include <stdlib.h>

// leaf nodes with result message
void b0() { puts("It is 0"); }
void b1() { puts("It is 1"); }
void b2() { puts("It is 2"); }
void b3() { puts("It is 3"); }
void b4() { puts("It is 4"); }
void b5() { puts("It is 5"); }
void b6() { puts("It is 6"); }
void b7() { puts("It is 7"); }

// continuously shrink the interval
void i0_1(unsigned long n) {
  if (n == 0) { b0(); } else { b1(); }
}
void i2_3(unsigned long n) {
  if (n == 2) { b2(); } else { b3(); }
}
void i4_5(unsigned long n) {
  if (n == 4) { b4(); } else { b5(); }
}
void i6_7(unsigned long n) {
  if (n == 6) { b6(); } else { b7(); }
}
void i0_3(unsigned long n) {
  if (n <= 1) {
    i0_1(n);
  } else {
    i2_3(n);
  }
}
void i4_7(unsigned long n) {
  if (4 <= n && n <= 5) {
    i4_5(n);
  } else {
    i6_7(n);
  }
}
void i0_7(unsigned long n) {
  if (n <= 3) {
    i0_3(n);
  } else {
    i4_7(n);
  }
}

// Finally main as a root node
int main() {
  char buffer[256];
  unsigned long n;

  // Parse the number
  puts("Enter an positive integer:");
  fgets(buffer, 256, stdin);
  n = strtoul(buffer, NULL, 10);

  // Check the upper limit
  if (n > 7) {
    puts("Error: Number too big!");
    exit(-1);
  }

  // Enter the tree of functions
  i0_7(n);
}

